Six Months of Multi-Wavelength Follow-up of the Tidal Disruption Candidate ASASSN-14li and Implied TDE Rates from ASAS-SN

We present ground-based and Swift photometric and spectroscopic observations of the candidate tidal disruption event (TDE) ASASSN-14li, found at the center of PGC 043234 ($d\simeq90$ Mpc) by the All-Sky Automated Survey for SuperNovae (ASAS-SN). The source had a peak bolometric luminosity of $L\simeq10^{44}$ ergs s$^{-1}$ and a total integrated energy of $E\simeq7\times10^{50}$ ergs radiated over the $\sim6$ months of observations presented. The UV/optical emission of the source is well-fit by a blackbody with roughly constant temperature of $T\sim35,000$ K, while the luminosity declines by roughly a factor of 16 over this time. The optical/UV luminosity decline is broadly consistent with an exponential decline, $L\propto e^{-t/t_0}$, with $t_0\simeq60$ days. ASASSN-14li also exhibits soft X-ray emission comparable in luminosity to the optical and UV emission but declining at a slower rate, and the X-ray emission now dominates. Spectra of the source show broad Balmer and helium lines in emission as well as strong blue continuum emission at all epochs. We use the discoveries of ASASSN-14li and ASASSN-14ae to estimate the TDE rate implied by ASAS-SN, finding an average rate of $r \simeq 4.1 \times 10^{-5}~{\rm yr}^{-1}$ per galaxy with a 90% confidence interval of $(2.2 - 17.0) \times 10^{-5}~{\rm yr}^{-1}$ per galaxy. ASAS-SN found roughly 1 TDE for every 70 Type Ia supernovae in 2014, a rate that is much higher than that of other surveys.

==> anc/asassn-14li_photometry.txt <==
# MJD   FILTER   MAGNITUDE  MAG_ERR   TELESCOPE
57007.258   z   15.01   0.013  LT
57008.280   z   15.01   0.014  LT
57009.275   z   15.10   0.013  LT
57011.227   z   15.09   0.014  LT
57012.211   z   15.03   0.014  LT
57014.176   z   15.00   0.018  LT
57016.213   z   15.03   0.013  LT
57017.205   z   15.12   0.014  LT
57018.164   z   15.11   0.016  LT
57019.156   z   15.10   0.015  LT
57020.153   z   15.04   0.022  LT
57021.156   z   15.08   0.014  LT
57023.131   z   15.04   0.014  LT
57024.214   z   15.12   0.015  LT
57025.277   z   15.11   0.011  LT
57026.122   z   15.03   0.018  LT
57027.120   z   15.04   0.017  LT
57028.200   z   15.11   0.013  LT
57029.119   z   15.04   0.016  LT
57029.145   z   15.02   0.016  LT
57037.238   z   15.11   0.008  LT
57038.212   z   15.12   0.007  LT
57039.157   z   15.04   0.007  LT
57041.138   z   15.06   0.008  LT
57042.143   z   15.06   0.008  LT
57044.153   z   15.13   0.006  LT
57046.083   z   15.15   0.007  LT
57048.079   z   15.16   0.007  LT
57051.083   z   15.16   0.017  LT
57053.056   z   15.14   0.008  LT
57055.048   z   15.13   0.009  LT
57057.082   z   15.12   0.009  LT
57059.043   z   15.16   0.010  LT
57065.160   z   15.14   0.007  LT
57068.143   z   15.14   0.007  LT
56989.467   i   15.29   0.053  LT
57003.460   i   15.21   0.016  LCOGT
57003.462   i   15.18   0.015  LCOGT
57004.468   i   15.22   0.019  LCOGT
57004.471   i   15.25   0.019  LCOGT
57006.414   i   15.21   0.015  LCOGT
57006.417   i   15.20   0.016  LCOGT
57006.438   i   15.26   0.038  LCOGT
57006.441   i   15.23   0.033  LCOGT
57006.471   i   15.26   0.013  LCOGT
57006.473   i   15.28   0.013  LCOGT
57008.280   i   15.27   0.010  LT
57009.274   i   15.26   0.009  LT
57011.227   i   15.25   0.009  LT
57014.082   i   15.26   0.014  LCOGT
57014.089   i   15.23   0.015  LCOGT
57014.093   i   15.25   0.015  LCOGT
57016.076   i   15.30   0.012  LCOGT
57016.079   i   15.27   0.020  LCOGT
57017.205   i   15.28   0.009  LT
57017.529   i   15.28   0.012  LCOGT
57017.532   i   15.30   0.012  LCOGT
57018.163   i   15.27   0.010  LT
57019.155   i   15.27   0.009  LT
57020.319   i   15.28   0.013  LCOGT
57020.322   i   15.27   0.012  LCOGT
57021.155   i   15.27   0.009  LT
57021.701   i   15.32   0.012  LCOGT
57021.703   i   15.29   0.012  LCOGT
57024.214   i   15.30   0.010  LT
57025.277   i   15.29   0.008  LT
57025.692   i   15.29   0.018  LCOGT
57026.122   i   15.25   0.017  LT
57028.042   i   15.31   0.019  LCOGT
57029.145   i   15.29   0.013  LT
57029.679   i   15.30   0.020  LCOGT
57029.682   i   15.30   0.020  LCOGT
57032.031   i   15.29   0.024  LCOGT
57037.237   i   15.32   0.005  LT
57038.211   i   15.31   0.005  LT
57041.007   i   15.32   0.016  LCOGT
57041.010   i   15.32   0.016  LCOGT
57043.003   i   15.34   0.016  LCOGT
57043.006   i   15.33   0.016  LCOGT
57044.152   i   15.31   0.005  LT
57045.111   i   15.30   0.012  LCOGT
57045.113   i   15.32   0.012  LCOGT
57046.082   i   15.32   0.005  LT
57047.048   i   15.34   0.013  LCOGT
57047.050   i   15.30   0.013  LCOGT
57048.078   i   15.33   0.005  LT
57050.994   i   15.32   0.016  LCOGT
57051.082   i   15.36   0.016  LT
57053.054   i   15.32   0.006  LT
57055.047   i   15.31   0.007  LT
57057.081   i   15.30   0.008  LT
57059.042   i   15.28   0.009  LT
57065.159   i   15.31   0.005  LT
57068.142   i   15.32   0.005  LT
56989.465   r   15.40   0.036  LT
57007.257   r   15.38   0.008  LT
57008.279   r   15.45   0.008  LT
57009.274   r   15.45   0.007  LT
57011.226   r   15.46   0.007  LT
57012.210   r   15.40   0.007  LT
57014.174   r   15.40   0.009  LT
57016.212   r   15.42   0.007  LT
57017.204   r   15.48   0.008  LT
57018.163   r   15.48   0.008  LT
57019.155   r   15.46   0.008  LT
57020.152   r   15.45   0.012  LT
57021.154   r   15.49   0.008  LT
57024.213   r   15.51   0.009  LT
57025.276   r   15.50   0.008  LT
57026.121   r   15.50   0.019  LT
57028.199   r   15.51   0.012  LT
57029.144   r   15.46   0.012  LT
57037.236   r   15.52   0.004  LT
57038.210   r   15.53   0.004  LT
57039.155   r   15.47   0.004  LT
57041.136   r   15.50   0.005  LT
57042.141   r   15.49   0.004  LT
57044.151   r   15.54   0.004  LT
57046.081   r   15.54   0.004  LT
57048.077   r   15.55   0.004  LT
57051.081   r   15.52   0.015  LT
57053.053   r   15.54   0.007  LT
57055.046   r   15.55   0.008  LT
57057.080   r   15.56   0.009  LT
57059.041   r   15.55   0.011  LT
57065.158   r   15.54   0.004  LT
57068.141   r   15.55   0.004  LT
56991.431  V  15.57  0.061  Swift
56993.888  V  15.67  0.061  Swift
56995.292  V  15.57  0.061  Swift
56998.274  V  15.62  0.061  Swift
57001.608  V  15.47  0.051  Swift
57004.264  V  15.70  0.100  Swift
57007.266  V  15.65  0.061  Swift
57010.803  V  15.63  0.061  Swift
57013.067  V  15.71  0.061  Swift
57016.062  V  15.69  0.061  Swift
57019.515  V  15.72  0.071  Swift
57022.718  V  15.69  0.061  Swift
57029.319  V  15.69  0.081  Swift
57033.113  V  15.78  0.081  Swift
57036.108  V  15.89  0.081  Swift
57039.036  V  15.87  0.071  Swift
57042.230  V  15.94  0.091  Swift
57045.560  V  15.79  0.071  Swift
57048.756  V  15.77  0.081  Swift
57051.468  V  15.75  0.081  Swift
57054.007  V  15.75  0.081  Swift
57057.530  V  15.77  0.061  Swift
57059.798  V  15.83  0.091  Swift
57065.852  V  15.74  0.071  Swift
57068.781  V  15.81  0.061  Swift
57071.710  V  15.75  0.061  Swift
57074.848  V  15.80  0.081  Swift
57077.576  V  15.85  0.071  Swift
57080.891  V  15.70  0.110  Swift
57086.887  V  15.85  0.071  Swift
57089.350  V  15.76  0.061  Swift
57132.462  V  15.71  0.081  Swift
56989.463   g   15.75  0.041  Swift
57003.457   g   15.72   0.014  LCOGT
57004.465   g   15.74   0.016  LCOGT
57006.412   g   15.78   0.016  LCOGT
57006.436   g   15.80   0.056  LCOGT
57006.468   g   15.79   0.011  LCOGT
57007.256   g   15.80   0.010  LT
57008.279   g   15.83   0.009  LT
57009.273   g   15.85   0.008  LT
57011.226   g   15.84   0.008  LT
57012.209   g   15.86   0.009  LT
57014.174   g   15.86   0.011  LT
57016.073   g   15.89   0.010  LCOGT
57016.211   g   15.86   0.008  LT
57017.203   g   15.89   0.008  LT
57017.526   g   15.91   0.008  LCOGT
57018.162   g   15.87   0.009  LT
57019.154   g   15.87   0.008  LT
57020.151   g   15.92   0.015  LT
57020.317   g   15.91   0.010  LCOGT
57021.154   g   15.90   0.008  LT
57021.698   g   15.93   0.011  LCOGT
57023.130   g   15.95   0.017  LT
57024.213   g   15.97   0.012  LT
57025.275   g   15.93   0.008  LT
57025.687   g   15.90   0.034  LCOGT
57026.120   g   15.89   0.032  LT
57027.118   g   15.94   0.024  LT
57028.040   g   15.96   0.026  LCOGT
57028.198   g   15.96   0.016  LT
57029.117   g   15.95   0.021  LT
57029.144   g   15.96   0.018  LT
57029.677   g   15.96   0.030  LCOGT
57037.235   g   15.96   0.004  LT
57038.209   g   15.97   0.004  LT
57039.154   g   15.97   0.004  LT
57041.004   g   16.00   0.014  LCOGT
57041.135   g   15.99   0.004  LT
57042.140   g   15.98   0.004  LT
57043.000   g   15.98   0.014  LCOGT
57044.150   g   15.99   0.004  LT
57045.108   g   15.99   0.010  LCOGT
57046.080   g   15.99   0.004  LT
57047.042   g   15.99   0.016  LCOGT
57048.076   g   16.00   0.004  LT
57051.080   g   15.97   0.020  LT
57053.052   g   15.97   0.011  LT
57055.045   g   16.04   0.013  LT
57057.079   g   16.00   0.014  LT
57059.040   g   16.07   0.017  LT
57065.157   g   15.99   0.005  LT
57068.130   g   16.01   0.003  LT
57068.140   g   16.01   0.004  LT
57070.125   g   16.02   0.003  LT
57077.222   g   16.07   0.005  LT
57079.071   g   16.06   0.003  LT
57085.032   g   16.06   0.008  LT
57093.076   g   16.08   0.004  LT
57095.071   g   16.08   0.003  LT
57097.994   g   16.10   0.003  LT
57109.927   g   16.12   0.005  LT
57112.017   g   16.11   0.009  LT
57113.968   g   16.10   0.011  LT
57117.977   g   16.11   0.009  LT
57121.021   g   16.10   0.004  LT
57122.959   g   16.12   0.003  LT
57124.975   g   16.11   0.003  LT
57127.004   g   16.11   0.003  LT
57129.961   g   16.11   0.003  LT
57132.982   g   16.13   0.003  LT
57135.962   g   16.13   0.003  LT
57138.944   g   16.11   0.004  LT
57142.113   g   16.15   0.008  LT
57147.941   g   16.12   0.005  LT
57150.951   g   16.13   0.003  LT
57153.912   g   16.13   0.004  LT
57158.925   g   16.11   0.004  LT
57161.893   g   16.11   0.003  LT
56991.426  B  15.96  0.045  Swift
56993.882  B  16.02  0.045  Swift
56995.275  B  15.93  0.045  Swift
56998.228  B  15.94  0.054  Swift
57001.602  B  16.01  0.045  Swift
57004.132  B  15.97  0.045  Swift
57007.260  B  16.05  0.045  Swift
57010.798  B  16.04  0.045  Swift
57013.061  B  16.06  0.045  Swift
57016.056  B  16.17  0.045  Swift
57019.510  B  16.16  0.054  Swift
57022.712  B  16.09  0.045  Swift
57029.315  B  16.18  0.063  Swift
57033.110  B  16.16  0.063  Swift
57036.045  B  16.31  0.063  Swift
57039.032  B  16.29  0.054  Swift
57042.228  B  16.18  0.063  Swift
57045.555  B  16.22  0.054  Swift
57048.752  B  16.30  0.054  Swift
57051.465  B  16.36  0.063  Swift
57054.004  B  16.26  0.063  Swift
57057.524  B  16.22  0.045  Swift
57059.796  B  16.31  0.063  Swift
57065.779  B  16.27  0.063  Swift
57068.775  B  16.27  0.045  Swift
57071.704  B  16.34  0.045  Swift
57074.844  B  16.27  0.054  Swift
57077.572  B  16.33  0.054  Swift
57080.889  B  16.34  0.082  Swift
57086.882  B  16.34  0.054  Swift
57089.344  B  16.34  0.045  Swift
57132.459  B  16.39  0.063  Swift
57007.258   u   16.59   0.059  LT
57008.281   u   16.54   0.069  LT
57009.276   u   16.59   0.062  LT
57011.228   u   16.69   0.059  LT
57012.212   u   16.72   0.062  LT
57014.176   u   16.76   0.100  LT
57016.214   u   16.75   0.060  LT
57017.206   u   16.75   0.061  LT
57018.164   u   16.78   0.077  LT
57020.153   u   16.72   0.134  LT
57021.156   u   16.74   0.090  LT
57024.215   u   16.84   0.069  LT
57025.278   u   16.84   0.052  LT
57029.146   u   16.84   0.125  LT
57037.239   u   16.98   0.033  LT
57038.213   u   17.05   0.030  LT
57039.158   u   17.05   0.033  LT
57041.139   u   16.97   0.044  LT
57042.144   u   17.07   0.037  LT
57044.154   u   17.04   0.030  LT
57046.084   u   17.02   0.049  LT
57048.080   u   17.03   0.045  LT
57051.084   u   17.00   0.117  LT
57053.057   u   17.11   0.077  LT
57057.083   u   17.07   0.120  LT
57059.044   u   16.98   0.223  LT
57065.161   u   17.09   0.034  LT
57068.132   u   17.13   0.014  LT
57068.144   u   17.13   0.030  LT
57070.128   u   17.13   0.015  LT
57077.224   u   17.29   0.033  LT
57079.073   u   17.26   0.017  LT
57085.034   u   17.33   0.044  LT
57093.078   u   17.37   0.019  LT
57095.073   u   17.49   0.014  LT
57097.996   u   17.52   0.015  LT
57109.929   u   17.48   0.039  LT
57112.019   u   17.39   0.045  LT
57117.979   u   17.46   0.044  LT
57121.023   u   17.53   0.022  LT
57122.961   u   17.56   0.019  LT
57124.977   u   17.51   0.017  LT
57127.006   u   17.54   0.016  LT
57129.963   u   17.54   0.017  LT
57132.984   u   17.54   0.017  LT
57135.965   u   17.52   0.017  LT
57138.946   u   17.51   0.022  LT
57142.115   u   17.48   0.040  LT
57144.907   u   17.57   0.055  LT
57150.953   u   17.54   0.017  LT
57158.927   u   17.56   0.021  LT
57161.895   u   17.57   0.018  LT
56991.425  U  15.15  0.045  Swift
56993.881  U  15.26  0.045  Swift
56995.274  U  15.22  0.045  Swift
56998.227  U  15.26  0.045  Swift
57001.601  U  15.28  0.045  Swift
57004.131  U  15.40  0.045  Swift
57007.259  U  15.47  0.045  Swift
57010.797  U  15.49  0.045  Swift
57013.060  U  15.42  0.045  Swift
57016.055  U  15.53  0.045  Swift
57019.510  U  15.60  0.054  Swift
57022.711  U  15.53  0.045  Swift
57029.315  U  15.75  0.063  Swift
57033.109  U  15.80  0.063  Swift
57036.044  U  15.78  0.063  Swift
57039.031  U  15.86  0.063  Swift
57042.227  U  15.80  0.073  Swift
57045.555  U  15.88  0.063  Swift
57048.751  U  15.86  0.063  Swift
57051.464  U  15.87  0.063  Swift
57054.003  U  15.95  0.073  Swift
57057.523  U  15.94  0.054  Swift
57059.795  U  15.88  0.073  Swift
57065.778  U  15.96  0.073  Swift
57068.774  U  15.99  0.054  Swift
57071.703  U  15.95  0.054  Swift
57074.844  U  15.99  0.063  Swift
57077.571  U  16.03  0.063  Swift
57080.889  U  16.05  0.102  Swift
57086.881  U  16.17  0.063  Swift
57089.343  U  16.23  0.063  Swift
57099.394  U  16.19  0.054  Swift
57102.391  U  16.17  0.082  Swift
57108.771  U  16.27  0.073  Swift
57111.902  U  16.28  0.054  Swift
57114.093  U  16.33  0.073  Swift
57117.692  U  16.35  0.054  Swift
57120.285  U  16.34  0.054  Swift
57123.547  U  16.38  0.054  Swift
57126.138  U  16.43  0.073  Swift
57129.202  U  16.40  0.073  Swift
57132.458  U  16.53  0.092  Swift
57136.119  U  16.47  0.082  Swift
57139.317  U  16.45  0.054  Swift
57147.565  U  16.48  0.054  Swift
57150.228  U  16.34  0.045  Swift
57153.420  U  16.45  0.063  Swift
57156.351  U  16.54  0.102  Swift
56991.423  W1  14.73  0.042  Swift
56993.878  W1  14.98  0.042  Swift
56995.271  W1  14.82  0.042  Swift
56998.225  W1  14.88  0.050  Swift
57001.598  W1  14.89  0.042  Swift
57004.128  W1  14.94  0.042  Swift
57007.256  W1  15.15  0.042  Swift
57010.794  W1  15.24  0.042  Swift
57013.057  W1  15.21  0.042  Swift
57016.052  W1  15.34  0.050  Swift
57019.507  W1  15.40  0.050  Swift
57022.708  W1  15.39  0.050  Swift
57029.313  W1  15.62  0.058  Swift
57033.038  W1  15.69  0.058  Swift
57036.042  W1  15.64  0.050  Swift
57039.029  W1  15.73  0.050  Swift
57042.226  W1  15.75  0.067  Swift
57045.552  W1  15.82  0.058  Swift
57051.463  W1  15.78  0.058  Swift
57054.002  W1  15.78  0.067  Swift
57057.520  W1  15.77  0.050  Swift
57059.794  W1  15.88  0.067  Swift
57065.776  W1  15.92  0.058  Swift
57068.771  W1  16.08  0.058  Swift
57071.700  W1  15.93  0.050  Swift
57074.842  W1  16.06  0.067  Swift
57077.569  W1  16.16  0.067  Swift
57080.888  W1  16.11  0.085  Swift
57086.878  W1  16.25  0.058  Swift
57089.340  W1  16.34  0.058  Swift
57099.391  W1  16.45  0.067  Swift
57102.390  W1  16.43  0.095  Swift
57105.254  W1  16.70  0.143  Swift
57108.770  W1  16.52  0.085  Swift
57111.899  W1  16.50  0.058  Swift
57114.092  W1  16.44  0.085  Swift
57117.688  W1  16.47  0.058  Swift
57120.282  W1  16.62  0.067  Swift
57123.544  W1  16.64  0.067  Swift
57126.136  W1  16.74  0.085  Swift
57129.201  W1  16.88  0.085  Swift
57132.457  W1  16.65  0.085  Swift
57136.118  W1  16.68  0.095  Swift
57139.314  W1  16.74  0.067  Swift
57147.562  W1  16.75  0.067  Swift
57150.224  W1  16.77  0.058  Swift
57153.418  W1  16.73  0.067  Swift
57156.350  W1  16.74  0.114  Swift
56991.432  M2  14.46  0.042  Swift
56993.889  M2  14.91  0.042  Swift
56995.283  M2  14.54  0.042  Swift
56998.275  M2  14.68  0.036  Swift
57001.609  M2  14.68  0.042  Swift
57004.264  M2  14.73  0.050  Swift
57007.268  M2  14.90  0.042  Swift
57010.804  M2  14.94  0.042  Swift
57013.068  M2  14.95  0.042  Swift
57016.063  M2  15.14  0.042  Swift
57019.516  M2  15.17  0.042  Swift
57022.719  M2  15.18  0.042  Swift
57029.319  M2  15.58  0.050  Swift
57033.114  M2  15.37  0.050  Swift
57036.109  M2  15.49  0.050  Swift
57039.037  M2  15.50  0.050  Swift
57042.231  M2  15.62  0.058  Swift
57045.561  M2  15.62  0.050  Swift
57051.469  M2  15.66  0.050  Swift
57054.007  M2  15.67  0.050  Swift
57057.531  M2  15.74  0.050  Swift
57059.799  M2  15.78  0.058  Swift
57065.853  M2  15.70  0.076  Swift
57068.782  M2  16.07  0.050  Swift
57071.711  M2  15.87  0.050  Swift
57074.848  M2  15.95  0.058  Swift
57077.577  M2  16.02  0.050  Swift
57080.891  M2  16.12  0.076  Swift
57086.888  M2  16.13  0.050  Swift
57089.351  M2  16.30  0.050  Swift
57099.388  M2  16.31  0.067  Swift
57102.389  M2  16.60  0.104  Swift
57105.250  M2  16.45  0.058  Swift
57108.768  M2  16.49  0.085  Swift
57111.895  M2  16.58  0.067  Swift
57114.090  M2  16.57  0.095  Swift
57117.683  M2  16.56  0.058  Swift
57120.278  M2  16.70  0.067  Swift
57123.540  M2  16.67  0.067  Swift
57126.134  M2  16.77  0.085  Swift
57129.198  M2  16.81  0.085  Swift
57132.462  M2  16.74  0.076  Swift
57136.116  M2  16.79  0.104  Swift
57139.309  M2  16.67  0.067  Swift
57147.558  M2  16.79  0.067  Swift
57150.218  M2  16.85  0.067  Swift
57153.414  M2  16.75  0.076  Swift
57156.349  M2  16.86  0.124  Swift
56991.427  W2  14.26  0.042  Swift
56993.883  W2  14.70  0.042  Swift
56995.276  W2  14.31  0.042  Swift
56998.229  W2  14.36  0.050  Swift
57001.603  W2  14.46  0.042  Swift
57004.133  W2  14.48  0.042  Swift
57007.261  W2  14.69  0.042  Swift
57010.799  W2  14.77  0.042  Swift
57013.062  W2  14.73  0.042  Swift
57016.057  W2  14.92  0.042  Swift
57019.511  W2  15.01  0.042  Swift
57022.713  W2  14.99  0.042  Swift
57029.316  W2  15.38  0.050  Swift
57033.111  W2  15.17  0.050  Swift
57036.046  W2  15.56  0.058  Swift
57039.033  W2  15.35  0.042  Swift
57042.228  W2  15.40  0.050  Swift
57045.556  W2  15.51  0.050  Swift
57051.466  W2  15.44  0.050  Swift
57054.004  W2  15.55  0.050  Swift
57057.525  W2  15.57  0.042  Swift
57059.796  W2  15.58  0.050  Swift
57065.779  W2  15.55  0.085  Swift
57068.776  W2  16.05  0.050  Swift
57071.705  W2  15.74  0.042  Swift
57074.845  W2  15.77  0.050  Swift
57077.573  W2  15.80  0.050  Swift
57080.890  W2  15.94  0.067  Swift
57086.883  W2  16.03  0.050  Swift
57089.345  W2  16.12  0.050  Swift
57099.395  W2  16.25  0.050  Swift
57102.392  W2  16.36  0.067  Swift
57108.772  W2  16.31  0.067  Swift
57111.904  W2  16.45  0.050  Swift
57114.094  W2  16.35  0.067  Swift
57117.694  W2  16.48  0.058  Swift
57120.286  W2  16.69  0.058  Swift
57123.549  W2  16.63  0.058  Swift
57126.139  W2  16.76  0.067  Swift
57129.203  W2  16.83  0.076  Swift
57132.459  W2  16.66  0.067  Swift
57136.120  W2  16.66  0.076  Swift
57139.318  W2  16.59  0.050  Swift
57147.567  W2  16.67  0.050  Swift
57150.230  W2  16.72  0.050  Swift
57153.422  W2  16.79  0.058  Swift
57156.352  W2  16.68  0.085  Swift

